Beyond Temporal Pooling: Recurrence and Temporal Convolutions for Gesture Recognition in Video

Recent studies have demonstrated the power of recurrent neural networks for machine translation, image captioning and speech recognition. For the task of capturing temporal structure in video, however, there still remain numerous open research questions. Current research suggests using a simple temporal feature pooling strategy to take into account the temporal aspect of video. We demonstrate that this method is not sufficient for gesture recognition, where temporal information is more discriminative compared to general video classification tasks. We explore deep architectures for gesture recognition in video and propose a new end-to-end trainable neural network architecture incorporating temporal convolutions and bidirectional recurrence. Our main contributions are twofold; first, we show that recurrence is crucial for this task; second, we show that adding temporal convolutions leads to significant improvements. We evaluate the different approaches on the Montalbano gesture recognition dataset, where we achieve state-of-the-art results.

==> imgs/classprobs.py <==
from pylab import *
import matplotlib.pyplot as plt
from time import sleep
import sys, csv
from mpltools import color

sli = slice(30,1170)
linewidth = 1.5
fontsize = 13
titleloc = "left"
# cmap = "copper"
cmap = "Set1"
n = 10 # 2 8


csvpathgt = "preds/Sample07%s_labels.csv"%(str(n+1).zfill(2),)
p = load("preds/pret.pkl")[n]
# p = load("/home/lio/Dropbox/git/chalearn/metadata/c8s_lstm256-paard-20150513-165016.pkl")
# p = load("/home/lio/Dropbox/git/chalearn/metadata/c8s_rnn1024-schaap-20150513-191719.pkl")
lstm = load("preds/3dlstm.pkl")[n]
rnn = load("preds/3dconv.pkl")[n]
pool = load("preds/mean.pkl")[n]

maxGestures = 21
gt = np.zeros((maxGestures, p.shape[0]))
gt[0] = 1
ticks = []
with open(csvpathgt, 'rb') as csvfilegt:
    csvgt = csv.reader(csvfilegt)
    for row in csvgt:  
    	gt[int(row[0]), int(row[1])-1:int(row[2])-1] = 1
    	ticks.append(int(row[1])-2)
    	ticks.append(int(row[2])-1)
    	gt[0, int(row[1])-1:int(row[2])-1] = 0

gt= gt.swapaxes(0,1)

p = p[sli]
lstm = lstm[sli]
rnn = rnn[sli]
pool = pool[sli]
gt = gt[sli]

gestures = []
for i in range(p.shape[1]):
	if gt[:,i].sum() != 0: gestures.append(i)
# gesturesr = range(21)
gestures = gestures[1:]
print setdiff1d(arange(21), array(gestures))
gestures.extend(list(setdiff1d(arange(21), array(gestures))))


print p.shape
print gt.shape
print len(gestures), gestures

# bcr_rgba = [(0.02, 0.2, 0.4, 1),    # grayish blue, opaque
#             (0.02, 0.2, 0.4, 0.3),  # grayish blue, transparent
#             (0.4,  0.0, 0.1, 0.3),  # dark red, transparent
#             (0.4,  0.0, 0.1, 1)]    # dark red, opaque
# cmap = color.LinearColormap('blue_clear_red', bcr_rgba,
#                                       index=[0, 0.5, 0.5, 1])


plt.close('all')
f = figure(figsize=(8, 4))
# rc('text', usetex=True)
# rc('font', family='serif')
rc("font", size=fontsize)
## for Palatino and other serif fonts use:
rc('font',**{'family':'serif','serif':['Palatino']})
# rc('text', usetex=True)
rcParams['text.latex.unicode']=True
rcParams['text.usetex']=True
# rc('font',**{'family':'serif','serif':['Computer Modern Roman']})
# rc('font', family='serif')
# figsize = layout.figaspect(0.5)
# fig, (ax1, ax2) = plt.subplots(nrows=2, figsize=figsize)

color.cycle_cmap(10, cmap=cmap)
# color.cycle_cmap(cmap)

def set(ax):
	yticks([])
	xticks([])
	# xticks(ticks)
	# ax.xaxis.set_ticklabels([])
	# ax.xaxis.set_ticks_position('bottom')
	# ax.xaxis.set_tick_params(direction='inout',width=1, length=10)
	ylim([0,1.1])
	xlim([sli.start, sli.stop])
	plt.tight_layout()
	ax.spines['top'].set_visible(False)
	ax.spines['right'].set_visible(False)
	ax.spines['left'].set_visible(False)

	xmin, xmax = ax.get_xlim()

	# dps = f.dpi_scale_trans.inverted()
	# bbox = ax.get_window_extent().transformed(dps)
	# width, height = bbox.width, bbox.height

	# manual arrowhead width and length
	# hw = 1./20.*(ymax-ymin)
	hl = 1./20.*(xmax-xmin)
	lw = 1. # axis line width
	ohg = 0.3 # arrow overhang

	ax.arrow(xmin, 0, xmax-xmin+5, 0., fc='k', ec='k', lw = lw,
	         head_width=0.1, head_length=4, overhang = ohg,
	         length_includes_head= True, clip_on = False)


	# xlabel("Frame index", fontsize=17)

def get_line(i):
	if i==0: return ":"
	else: return "-"

x = range(sli.start, sli.stop)
print len(x)

numplots = 5

numplot = 0



numplot += 1
ax = plt.subplot(numplots,1,numplot)
title("Single-Frame CNN", fontsize=fontsize, loc=titleloc)
for i in gestures:
	if i==0: plt.plot(x, p[:,i], get_line(i), color="black", lw=linewidth)
	else:plt.plot(x, p[:,i], get_line(i), lw=linewidth)
set(ax)

numplot += 1
ax = plt.subplot(numplots,1,numplot)
title("Temp Mean-Pooling", fontsize=fontsize, loc=titleloc)
for i in gestures:
	if i==0: plt.plot(x, pool[:,i], get_line(i), color="black", lw=linewidth)
	else:plt.plot(x, pool[:,i], get_line(i), lw=linewidth)
set(ax)

numplot += 1
ax = plt.subplot(numplots,1,numplot)
title("Temp Conv", fontsize=fontsize, loc=titleloc)
for i in gestures:
	if i==0: plt.plot(x, rnn[:,i], get_line(i), color="black", lw=linewidth)
	else:plt.plot(x, rnn[:,i], get_line(i), lw=linewidth)
set(ax)


numplot += 1
ax = plt.subplot(numplots,1,numplot)
title("Temp Conv + LSTM", fontsize=fontsize, loc=titleloc)
for i in gestures:
	if i==0: plt.plot(x, lstm[:,i], get_line(i), color="black", lw=linewidth)
	else:plt.plot(x, lstm[:,i], get_line(i), lw=linewidth)
set(ax)

# yticks([0,1])
# ax.spines['left'].set_visible(True)
# ax.yaxis.set_ticks_position('left')
# ax.yaxis.set_tick_params(direction='out')
# ylabel(r"Probability", fontsize=fontsize)

numplot += 1
ax = plt.subplot(numplots,1,numplot)
title(r"\textbf{Targets}", fontsize=fontsize, loc=titleloc, fontweight='bold')
for i in gestures:
	if i==0: plt.plot(x, gt[:,i], get_line(i), color="black", lw=linewidth)
	else:plt.plot(x, gt[:,i], get_line(i), lw=linewidth)
set(ax)



xlabel(r"Time (s)", fontsize=fontsize, va = 'top')
t = int((sli.stop - sli.start) / 20.)*20
xticks([sli.start, t])
t = (t) / 20
ax.xaxis.set_ticklabels(["0", str(t)])
ax.xaxis.set_ticks_position('bottom')
ax.xaxis.set_tick_params(direction='out')
ax.xaxis.labelpad = -15


# plt.show()
savefig('output.pdf',bbox_inches='tight')

# sleep(10000)



# yticks([0, 19])
# xticks([0,31])

# plt.subplot()
# plt.tight_layout()
# ylabel(r"Class index", fontsize=17)
# xlabel("Time index", fontsize=17)

# # ax2 = plt.subplot(212)
# # blue line will represent true classes
# true_targets = plt.plot(xrange(n_steps), y[seq_num], '--', lw=5,label="Target")
# # pred_targets = plt.plot(xrange(n_steps), p[seq_num], '--',lw=4,label="Prediction")
# # legend(loc = "upper center")

# # show probabilities (in b/w) output by model
# guess = clip(log(probs[seq_num]+0.1)/log(10.)+1,0,1)
# # guess = probs[seq_num]
# guessed_probs = plt.imshow(guess.T, interpolation='nearest', cmap='gray')
# # savefig('rnn'+str(seq_num)+'.pdf',bbox_inches='tight')

==> imgs/classprobs_-_Copy.py <==
from pylab import *
import matplotlib.pyplot as plt
from time import sleep
import sys, csv
from mpltools import color

sli = slice(30,1170)
linewidth = 1.5
fontsize = 13
titleloc = "left"
cmap = "Set1"
n = 10 # 2 8

csvpathgt = "preds/Sample07%s_labels.csv"%(str(n+1).zfill(2),)
p = load("preds/pret.pkl")[n]
lstm = load("preds/3dlstm.pkl")[n]
rnn = load("preds/3dconv.pkl")[n]
pool = load("preds/mean.pkl")[n]

maxGestures = 21
gt = np.zeros((maxGestures, p.shape[0]))
gt[0] = 1
ticks = []
with open(csvpathgt, 'rb') as csvfilegt:
    csvgt = csv.reader(csvfilegt)
    for row in csvgt:  
    	gt[int(row[0]), int(row[1])-1:int(row[2])-1] = 1
    	ticks.append(int(row[1])-2)
    	ticks.append(int(row[2])-1)
    	gt[0, int(row[1])-1:int(row[2])-1] = 0

gt= gt.swapaxes(0,1)

p = p[sli]
lstm = lstm[sli]
rnn = rnn[sli]
pool = pool[sli]
gt = gt[sli]

gestures = []
for i in range(p.shape[1]):
	if gt[:,i].sum() != 0: gestures.append(i)
gestures = gestures[1:]
print setdiff1d(arange(21), array(gestures))
gestures.extend(list(setdiff1d(arange(21), array(gestures))))

print p.shape
print gt.shape
print len(gestures), gestures


plt.close('all')
f = figure(figsize=(8, 4))
rc("font", size=fontsize)
rc('font',**{'family':'serif','serif':['Palatino']})
rcParams['text.latex.unicode']=True
rcParams['text.usetex']=True
color.cycle_cmap(10, cmap=cmap)

def set(ax):
	yticks([])
	xticks([])
	ylim([0,1.1])
	xlim([sli.start, sli.stop])
	plt.tight_layout()
	ax.spines['top'].set_visible(False)
	ax.spines['right'].set_visible(False)
	ax.spines['left'].set_visible(False)

	xmin, xmax = ax.get_xlim()
	hl = 1./20.*(xmax-xmin)
	lw = 1. # axis line width
	ohg = 0.3 # arrow overhang

	ax.arrow(xmin, 0, xmax-xmin+5, 0., fc='k', ec='k', lw = lw,
	         head_width=0.1, head_length=4, overhang = ohg,
	         length_includes_head= True, clip_on = False)


def get_line(i):
	if i==0: return ":"
	else: return "-"

x = range(sli.start, sli.stop)
print len(x)

numplots = 5

numplot = 0

numplot += 1
ax = plt.subplot(numplots,1,numplot)
title("Single-Frame CNN", fontsize=fontsize, loc=titleloc)
for i in gestures:
	if i==0: plt.plot(x, p[:,i], get_line(i), color="black", lw=linewidth)
	else:plt.plot(x, p[:,i], get_line(i), lw=linewidth)
set(ax)

numplot += 1
ax = plt.subplot(numplots,1,numplot)
title("Temp Mean-Pooling", fontsize=fontsize, loc=titleloc)
for i in gestures:
	if i==0: plt.plot(x, pool[:,i], get_line(i), color="black", lw=linewidth)
	else:plt.plot(x, pool[:,i], get_line(i), lw=linewidth)
set(ax)

numplot += 1
ax = plt.subplot(numplots,1,numplot)
title("Temp Conv", fontsize=fontsize, loc=titleloc)
for i in gestures:
	if i==0: plt.plot(x, rnn[:,i], get_line(i), color="black", lw=linewidth)
	else:plt.plot(x, rnn[:,i], get_line(i), lw=linewidth)
set(ax)


numplot += 1
ax = plt.subplot(numplots,1,numplot)
title("Temp Conv + LSTM", fontsize=fontsize, loc=titleloc)
for i in gestures:
	if i==0: plt.plot(x, lstm[:,i], get_line(i), color="black", lw=linewidth)
	else:plt.plot(x, lstm[:,i], get_line(i), lw=linewidth)
set(ax)

numplot += 1
ax = plt.subplot(numplots,1,numplot)
title(r"\textbf{Targets}", fontsize=fontsize, loc=titleloc, fontweight='bold')
for i in gestures:
	if i==0: plt.plot(x, gt[:,i], get_line(i), color="black", lw=linewidth)
	else:plt.plot(x, gt[:,i], get_line(i), lw=linewidth)
set(ax)


xlabel(r"Time (s)", fontsize=fontsize, va = 'top')
t = int((sli.stop - sli.start) / 20.)*20
xticks([sli.start, t])
t = (t) / 20
ax.xaxis.set_ticklabels(["0", str(t)])
ax.xaxis.set_ticks_position('bottom')
ax.xaxis.set_tick_params(direction='out')
ax.xaxis.labelpad = -15

savefig('output.pdf',bbox_inches='tight')
